CEopt: A MATLAB Package for Non-convex Optimization with the Cross-Entropy Method

This paper introduces CEopt (https://ceopt.org), a MATLAB tool leveraging the Cross-Entropy method for non-convex optimization. Due to the relative simplicity of the algorithm, it provides a kind of transparent ``gray-box'' optimization solver, with intuitive control parameters. Unique in its approach, CEopt effectively handles both equality and inequality constraints using an augmented Lagrangian method, offering robustness and scalability for moderately sized complex problems. Through select case studies, the package's applicability and effectiveness in various optimization scenarios are showcased, marking CEopt as a practical addition to optimization research and application toolsets.

==> CEopt.m <==
% -----------------------------------------------------------------
%  CEopt.m
% -----------------------------------------------------------------
%  programmer: Americo Cunha Jr
%              americo.cunhajr@gmail.com
%
%  Originally programmed in: Jun 18, 2021
%           Last updated in: Jan 15, 2023
% -----------------------------------------------------------------
%  This routine employs the Cross-entropy method to solve the 
%  following optimization problem
%  
%         X_opt = arg min F(x)
%             lb <= x <= up
%  
%  where F: R^{Nvars} --> R is a given scalar function.
%  
%  The goal here is to minimize a scalar objective function defined
%  in a known rectangular domain (feasible region). For constrained
%  optimization problems, formulations based on penalty method (or 
%  augmented Lagrangian method) is expected, the user must provide
%  an unconstrained objective function, which incorporates in its
%  definition of all the equality constraints of the original problem.
%  
%  The employed algorithm samples the feasible region using a
%  truncated Gaussian distribution and update its parameters, with
%  aid of an elite set (defined by the better samples), seeking to
%  transform (in the limit) this Gaussian into a Dirac distribution
%  centered in the global optimum.
%  
%  Input:
%  fun    - objective function
%  x0     - initial mean
%  sigma0 - intial standard deviation
%  lb     - lower bound
%  ub     - upper bound
%  CEobj  - Cross-Entropy object struct
%  
%  Output:
%  X_opt - optimal point
%  F_opt - optimal value
%  CEobj - Cross-Entropy object struct
%  
%  Reference:
%  Reuven Y. Rubinstein, Dirk P. Kroese
%  The Cross-Entropy Method: A Unified Approach to Combinatorial 
%  Optimization, Monte-Carlo Simulation, and Machine Learning
%  Springer-Verlag, 2004.
% -----------------------------------------------------------------
function [X_opt,F_opt,CEobj] = CEopt(fun,x0,sigma0,lb,ub,CEobj)

    % check number of arguments
    if nargin < 5
        error('Too few inputs.')
    elseif nargin > 6
        error('Too many inputs.')
    end
    
   % check for consistency in lb and ub
    if size(lb) ~= size(ub)
        error('lb and ub must have the same dimensions')
    end
    if isempty(lb) || isempty(ub)
        error('lb and ub must be non-empty')
    end
    if any(isnan(lb)) || any(~isfinite(lb))
        error('lb must have finite values')
    end
    if any(isnan(ub)) || any(~isfinite(ub))
        error('ub must have finite values')
    end
    if any(lb > ub)
        error('lb < ub for all components')
    end
    
    % convert lb to a column vector (if necessary)
    [s1,s2] = size(lb);
    if isrow(lb)
        lb = lb(:);
    elseif s2 ~= 1
        error('lb must be a column vector')
    end
    
    % convert ub to a column vector (if necessary)
    [s1,s2] = size(ub);
    if isrow(ub)
        ub = ub(:);
    elseif s2 ~= 1 
        error('ub must be a column vector')
    end
    
    % define x0 (if necessary)
    if isempty(x0)
        x0 = (ub+lb)/2;
    end
    
    % define sigma0 (if necessary)
    if isempty(sigma0)
        sigma0 = (ub-lb)/sqrt(12);
    end
    
    % check for consistency in x0 and sigma0    
    if size(x0) ~= size(sigma0)
        error('x0 and sigma0 must have the same dimensions')
    end
    if any(isnan(x0)) || any(~isfinite(x0))
        error('x0 must have finite values')
    end
    if any(isnan(sigma0)) || any(~isfinite(sigma0))
        error('sigma0 must have finite values')
    end
    if any(x0 < lb) || any(x0 > ub)
        error('x0 must be in [lb,ub] interval')
    end
    if any(sigma0 <= 0.0)
        error('All components of sigma0 must be positive')
    end
    
    % convert x0 to a column vector (if necessary)
    [s1,s2] = size(x0);
    if isrow(x0)
        x0 = x0(:);
    elseif s2 ~= 1 
        error('x0 must be a column vector')
    end
    
    % convert sigma0 to a column vector (if necessary)
    [s1,s2] = size(sigma0);
    if isrow(sigma0)
        sigma0 = sigma0(:);
    elseif s2 ~= 1 
        error('sigma0 must be a column vector')
    end
    
    % number of variables
    Nvars = length(lb);
    
    % check for dimension consistency in x0
    if length(x0) ~= Nvars
        error('x0 must be a Nvars x 1 vector')
    end
    
    % check for dimension consistency in sigma0
    if length(sigma0) ~= Nvars
        error('sigma0 must be a Nvars x 1 vector')
    end
   
    % check if CEobj is declared
    if nargin == 5
        CEobj = [];
    end
    
    % maximum number of iterations
    if ~isfield(CEobj, 'maxiter')
        CEobj.maxiter = 100*Nvars;
    elseif CEobj.maxiter < 1
        error('maxiter must be a positive integer')
    end
    
    maxiter = CEobj.maxiter;

    % absolute tolerance
    if ~isfield(CEobj, 'atol')
        CEobj.atol = 1.0e-3;
    elseif CEobj.atol <= 0.0
        error('atol must be positive')
    end
    
    atol = CEobj.atol;

    % relative tolerance
    if ~isfield(CEobj, 'rtol')
        CEobj.rtol = 1.0e-3;
    elseif CEobj.rtol < 0.0
        error('rtol must be non-negative')
    end
    
    rtol = CEobj.rtol;

    % number of samples
    if ~isfield(CEobj, 'N')
        CEobj.N = 100;
    elseif CEobj.N < 1
        error('N must be greather than or equal to 1')
    end
    
    N = CEobj.N;

    % elite samples percentage
    if ~isfield(CEobj, 'rho')
        CEobj.rho = 0.05;
    elseif CEobj.rho <= 0 || CEobj.rho >= 1
        error('rho must be such that 0 < rho < 1')
    end
    
    rho = CEobj.rho;

    % smoothing parameter (0 < alpha <= 1)
    if ~isfield(CEobj, 'alpha')
        CEobj.alpha = 0.4;
    elseif CEobj.alpha < 0 || CEobj.alpha > 1
        error('alpha must be such that 0 <= alpha <= 1')
    end
    
    alpha = CEobj.alpha;

    % dynamic smoothing parameter
    if ~isfield(CEobj, 'beta')
        CEobj.beta = 0.4;
    elseif CEobj.beta <= 0
        error('beta must be non-negative')
    end
    
    beta = CEobj.beta;

    % dynamic smoothing parameter
    if ~isfield(CEobj, 'q')
        CEobj.q = 10;
    elseif CEobj.q <= 0
        error('q must be non-negative')
    end
    
    q = CEobj.q;

    % print on screen flag
    if ~isfield(CEobj, 'PRINT_ON')
        CEobj.PRINT_ON = 1;
    end
    
    PRINT_ON = CEobj.PRINT_ON;
        
    % number of samples in elite set
    N_elite = ceil(rho*N);

    % 1 - alpha variable
    one_minus_alpha = 1 - alpha;
    
    % initialize level counter
    t = 0;

    % preallocate memory for the ObjFunc value matrix
    CEobj.F = zeros(maxiter,1);
    
    % preallocate memory for the design variables matrix
    CEobj.x = zeros(maxiter,Nvars);

    % preallocate memory for the standard deviation matrix
    CEobj.sigma = zeros(maxiter,Nvars);

    % preallocate memory for the error weigthed vector
    CEobj.err_w = zeros(maxiter,Nvars);
    
    % preallocate memory for the error weighted norm
    CEobj.err_wrms = zeros(maxiter,1);
    
    % preallocate memory for design variables samples
    X = zeros(Nvars,N);
    
    % initialize ObjFunc minimum value
    F_opt = Inf;

    % initialize mean value
    mu = x0;

    % initialize standard deviation
    sigma = sigma0;
    
    % convergence indicator
    err_small = 0;
    
    % loop to sample the domain and update the distribution
    while err_small ~= 1 && t < maxiter

        % update level counter
        t = t + 1;

        % limit vectors for standard truncated Gaussian
        supp_l = ((lb - mu)./sigma)*ones(1,N);
        supp_u = ((ub - mu)./sigma)*ones(1,N);

        % generate samples from truncated Gaussian distribution
        for n=1:Nvars
            X(n,:) = mu(n) + trandn(supp_l(n,:),supp_u(n,:))*sigma(n);
        end

        % evaluate ObjFunc at the samples
        F = fun(X);

        % sort ObjFunc evaluations
        [F_sort,I_sort] = sort(F);
                
        % define elite sample set
        X_elite = X(:,I_sort(1:N_elite));
        
        % update mean value
        mu = mean(X_elite,2);
        
        % update standard deviation
        sigma = std(X_elite,0,2);

        % estimator for the ObjFunc minimum value
        F_min = F_sort(N_elite);

        % smoothing
        mu = alpha*mu + one_minus_alpha*x0;

        % update dynamics smoothing parameter
        beta_t = beta*(1 - (1-1/t)^q);

        % dynamic smoothing
        sigma = beta_t*sigma + (1-beta_t)*sigma0;
        
        % convergence metric
        [err_small,err_wrms] = ConvMetric(sigma,sigma0,atol,rtol);

        % update old mean
        x0 = mu;

        % update old standard deviation
        sigma0 = sigma;
        
        % update optimum
        if F_min < F_opt
           F_opt = F_min;
           X_opt = mu;
        end
        
        % save the algorithm records
        CEobj.F(t,1)        = F_min;
        CEobj.x(t,:)        = mu;
        CEobj.sigma(t,:)    = sigma;
        CEobj.err_wrms(t,:) = err_wrms;
        
        % print values on screen
        if PRINT_ON
            PrintScreen(t,F_min,err_wrms,mu);
        end
    end
    
    % print linebreak in the end
	if PRINT_ON
        fprintf('\n \n');
	end
    
	% delete empty entries from sampling records
    if t < maxiter
        CEobj.F        = CEobj.F(1:t,1);
        CEobj.x        = CEobj.x(1:t,:);
        CEobj.sigma    = CEobj.sigma(1:t,:);
        CEobj.err_wrms = CEobj.err_wrms(1:t,1);
    end
    
    % number of iteration realized
    CEobj.iter = t;
end
% -----------------------------------------------------------------

% -----------------------------------------------------------------
% trandn
% -----------------------------------------------------------------
%  This function is an efficient generator of a random vector of 
%  dimension length(l)=length(u) from the standard multivariate
%  normal distribution, truncated over the region [l,u]. Infinite
%  values for bounds 'u' and 'l' are accepted.
% 
%  Remark:
%  If you wish to simulate a random variable 'Z' from the 
%  non-standard Gaussian N(m,s^2) conditional on l<Z<u, then 
%  first simulate X = trandn((l-m)/s,(u-m)/s) and set Z=m+s*X.
% 
%  Input:
%  lb - (Nvars x 1) lower bound
%  ub - (Nvars x 1) upper bound
%  
%  Output:
%  x - (Nvars x 1) random vector with multiv. distribution N(0,1)
% 
%  References:
%  Botev, Z. I. (2016). "The normal law under linear restrictions: 
%  simulation and estimation via minimax tilting". Journal of the 
%  Royal Statistical Society: Series B (Statistical Methodology). 
%  https://doi.org/10.1111/rssb.12162
%  
%  MATLAB Central File Exchange:
%  Z. Botev, Truncated Normal Generator
%  shorturl.at/hntuB
% -----------------------------------------------------------------
function x = trandn(l,u)
    l = l(:); u = u(:); % make 'l' and 'u' column vectors
    if length(l)~=length(u)
        error('Truncation limits have to be vectors of the same length')
    end
    x = NaN(size(l));
    a = .66; % treshold for switching between methods
    % threshold can be tuned for maximum speed for each Matlab version
    % three cases to consider:
    % case 1: a < l < u
    I = l > a;
    if any(I)
        tl = l(I); tu = u(I); x(I) = ntail(tl,tu);
    end
    % case 2: l < u < -a
    J = u < -a;
    if any(J)
        tl=-u(J); tu = -l(J); x(J) = -ntail(tl,tu);
    end
    % case 3: otherwise use inverse transform or accept-reject
    I = ~(I|J);
    if any(I)
       tl = l(I); tu = u(I); x(I) = tn(tl,tu);
    end
end
% -----------------------------------------------------------------

% -----------------------------------------------------------------
% ntail
% -----------------------------------------------------------------
%  This function samples a column vector of dimension 
%  length=length(l)=length(u) from the standard multivariate
%  normal distribution, truncated over the region [l,u], where 
%  l > 0 and l and u are column vectors. It uses a sampling
%  algorithm based on acceptance-rejection from a Rayleigh 
%  distribution similar to Marsaglia (1964).
% 
%  Input:
%  lb - (Nvars x 1) lower bound
%  ub - (Nvars x 1) upper bound
%  
%  Output:
%  x - (Nvars x 1) random vector with multiv. distribution N(0,1)
%  
%  References:
%  Botev, Z. I. (2016). "The normal law under linear restrictions: 
%  simulation and estimation via minimax tilting". Journal of the 
%  Royal Statistical Society: Series B (Statistical Methodology). 
%  https://doi.org/10.1111/rssb.12162
%  
%  MATLAB Central File Exchange:
%  Z. Botev, Truncated Normal Generator
%  shorturl.at/hntuB
% -----------------------------------------------------------------
function x = ntail(l,u)
    c = l.^2/2; n = length(l); f = expm1(c-u.^2/2);
    x = c - reallog(1+rand(n,1).*f); % sample using Rayleigh
    % keep list of rejected
    I = find(rand(n,1).^2.*x>c); d = length(I);
    while d > 0           % while there are rejections
               cy = c(I); % find the thresholds of rejected
                y = cy - reallog(1+rand(d,1).*f(I));
              idx = rand(d,1).^2.*y<cy; % accepted
        x(I(idx)) = y(idx);             % store the accepted
                I = I(~idx);            % remove accepted from list
                d = length(I);          % number of rejected
    end
    x=sqrt(2*x); % this Rayleigh transform can be delayed till the end
end
% -----------------------------------------------------------------

% -----------------------------------------------------------------
% tn
% -----------------------------------------------------------------
%  This function samples a column vector  of dimension 
%  length=length(l)=length(u) from the standard multivariate
%  normal distribution, truncated over the region [l,u], where 
%  -a < l < u < a for some 'a' and l and u are column vectors.
%  It uses acceptance rejection and inverse-transform method.
%  
%  Input:
%  lb - (Nvars x 1) lower bound
%  ub - (Nvars x 1) upper bound
%  
%  Output:
%  x - (Nvars x 1) random vector with multiv. distribution N(0,1)
%  
%  References:
%  Botev, Z. I. (2016). "The normal law under linear restrictions: 
%  simulation and estimation via minimax tilting". Journal of the 
%  Royal Statistical Society: Series B (Statistical Methodology). 
%  https://doi.org/10.1111/rssb.12162
%  
%  MATLAB Central File Exchange:
%  Z. Botev, Truncated Normal Generator
%  shorturl.at/hntuB
% -----------------------------------------------------------------
function x = tn(l,u)
    tol = 2; % controls switch between methods
    % threshold can be tuned for maximum speed for each platform
    % case: abs(u-l) > tol, uses accept-reject from randn
    I = abs(u-l) > tol; x = l;
    if any(I)
        tl = l(I); tu = u(I); x(I) = trnd(tl,tu);
    end
    % case: abs(u-l) < tol, uses inverse-transform
    I = ~I;
    if any(I)
        tl = l(I); tu = u(I); 
        pl = erfc(tl/sqrt(2))/2; pu = erfc(tu/sqrt(2))/2;
        x(I) = sqrt(2)*erfcinv(2*(pl-(pl-pu).*rand(size(tl))));
    end
end
% -----------------------------------------------------------------

% -----------------------------------------------------------------
% trnd
% -----------------------------------------------------------------
%  This function uses an acceptance-rejection sampling strategy
%  to simulate from truncated normal.
%  
%  Input:
%  lb - (Nvars x 1) lower bound
%  ub - (Nvars x 1) upper bound
%  
%  Output:
%  x - (Nvars x 1) random vector with multiv. distribution N(0,1)
%  
%  References:
%  Botev, Z. I. (2016). "The normal law under linear restrictions: 
%  simulation and estimation via minimax tilting". Journal of the 
%  Royal Statistical Society: Series B (Statistical Methodology). 
%  https://doi.org/10.1111/rssb.12162
%  
%  MATLAB Central File Exchange:
%  Z. Botev, Truncated Normal Generator
%  shorturl.at/hntuB
% -----------------------------------------------------------------
function x = trnd(l,u)
    x=randn(size(l)); % sample normal
    % keep list of rejected
    I=find(x<l|x>u); d=length(I);
    while d>0 % while there are rejections
        ly=l(I); % find the thresholds of rejected
        uy=u(I);
        y=randn(size(ly));
        idx=y>ly&y<uy; % accepted
        x(I(idx))=y(idx); % store the accepted
        I=I(~idx); % remove accepted from list
        d=length(I); % number of rejected
    end
end
% -----------------------------------------------------------------

% -----------------------------------------------------------------
% ConvMetric - robust convergence metric function
% -----------------------------------------------------------------
function [err_small,err_wrms,ewt] = ConvMetric(xnew,xold,atol,rtol)
    
    % number of variables
    Nvars = length(xnew);

    % error weights
    ewt = 1./(atol + 0.5*abs(xnew+xold)*rtol);
    
    % error weighted-rms norm
    err_wrms = norm((xnew-xold).*ewt)/sqrt(Nvars);
    %err_wrms = norm(xnew-xold)/(norm(xnew+xold)/2);
    
    % convergence indicator
    err_small = err_wrms <= 1.0;
    %err_small = err_wrms <= rtol;
end
% -----------------------------------------------------------------

% -----------------------------------------------------------------
% PrintScreen - print on screen function
% -----------------------------------------------------------------
function  MyString = PrintScreen(t,F,err,x)

    % number of variables
    Nvars = length(x);

    % print header in the first level
    if t == 1 && Nvars <= 5
        MyHeader = ['\n level  func value       error',...
                               '           design variables \n'];
        fprintf(MyHeader);
    elseif t == 1 && Nvars > 5
        MyHeader = ['It is not possible to print more than',...
                            ' 5 design variables on the screen \n'];
        fprintf(MyHeader);
        MyHeader = '\n level  func value       error\n';
        fprintf(MyHeader);
    end
    
    % initial string with (t, F, err)
    MyString = '\n %5g %+.9E %.9E';
    
	% print values on screen
    if Nvars <= 5
        % string with (t, F, err, x)
        for i=1:Nvars
            MyString = strcat(MyString,' %+.6E');
        end
        % values with x
        fprintf(MyString,t,F,err,x);
    else
        % values without x
        fprintf(MyString,t,F,err);
    end
end
% -----------------------------------------------------------------


==> MainCEoptExample5.m <==
clc; clear; close all;

disp(' ------------------- ')
disp(' MainCEoptExample5.m ')
disp(' ------------------- ')

% data poitns
load Example5data.mat
xE     = X(:,1)';
yE     = X(:,2)';
thetaA = 0:360/(length(xE)-1):360;

% objective function
F = @(x)MyObjFunc(x,[xE; yE; thetaA]);

% bound for design variables
lb = [1.3; 2.0; 120.0; -15.0; -50.0];
ub = [2.5; 3.5; 150.0; - 5.0; -35.0];

% CE optimizer
tic
[Xopt, Fopt, ExitFlag, CEstr] = CEopt(F, [], [], lb, ub)
toc

% objective function
function F = MyObjFunc(x,p)

    xE     = p(1,:);
    yE     = p(2,:);
    thetaA = p(3,:);
    a0     = 1;
    b0     = x(1);
    c0     = x(1);
    d0     = x(2);
    gamma  = x(3);
    thetaD = x(4);
    theta0 = x(5);
    
    thetaE = (180-gamma)/2;
    e0     = 2*b0*cosd(thetaE);
    m      = sqrt(a0^2 + d0^2 - 2*a0*d0*cosd(thetaA + theta0));
    beta   = asind(a0*sind(thetaA + theta0)./m);
    thetaB = acosd((b0^2 + m.^2 - c0^2)./(2*b0*m)) - beta;
    xEc0   = a0*cosd(thetaA+theta0+thetaD)+e0*cosd(thetaB+thetaE+thetaD);
    yEc0   = a0*sind(thetaA+theta0+thetaD)+e0*sind(thetaB+thetaE+thetaD);
    
    xE1  = (xE   - mean(xE)  )/(max(xE)   - min(xE)  );
    yE1  = (yE   - mean(yE)  )/(max(xE)   - min(xE)  );
    xEc1 = (xEc0 - mean(xEc0))/(max(xEc0) - min(xEc0));
    yEc1 = (yEc0 - mean(yEc0))/(max(xEc0) - min(xEc0));
    
    F1 = sum((xE1 - real(xEc1)).^2 + (yE1 - real(yEc1)).^2);
    F2 = sum(abs(imag(xEc1).^2) + abs(imag(yEc1).^2) + abs(imag(thetaB).^2));
    F  = F1 + F2;
end

==> MainCEoptExample7.m <==
clc; clear; close all;

disp(' ------------------- ')
disp(' MainCEoptExample6Ext.m ')
disp(' ------------------- ')

% bound for design variables
lb = [-6 -4];
ub = [ 2  4];

% objective function and constraints
F       = @PatternSearchFunc;
nonlcon = @ConicConstraints;

% cross-entropy optimizer struct
CEobj.isVectorized  = 1;       % vectorized function
CEobj.TolCon        = 1.0e-6;  % relative tolerance

tic
[Xopt,Fopt,ExitFlag,CEobj] = CEopt(F,[],[],lb,ub,nonlcon,CEobj)
toc

% objective function
function F = PatternSearchFunc(x)
    x1 = x(:,1);
    x2 = x(:,2);
    F = zeros(size(x1,1),1);
    for i = 1:size(x,1)
        if  x1(i) < -5
            F(i) = (x1(i)+5).^2 + abs(x2(i));
        elseif x1(i) < -3
            F(i) = -2*sin(x1(i)) + abs(x2(i));
        elseif x1(i) < 0
            F(i) = 0.5*x1(i) + 2 + abs(x2(i));
        elseif x1 >= 0
            F(i) = .3*sqrt(x1(i)) + 5/2 + abs(x2(i));
        end
    end
end

% equality and inequality constraints
function [G,H] = ConicConstraints(x)
    x1 = x(:,1);
    x2 = x(:,2);
    G  = 2*x1.^2 + x2.^2 - 3;
    H  = (x1+1).^2 - (x2/2).^4;
end
